The sensitivity enhancement of tilted fibre Bragg grating sensors with polarization dependent resonant nano-scale coatings

Fibre Bragg grating sensors have emerged as a simple, inexpensive, accurate, sensitive and reliable platform, a viable alternative to the traditional bulkier optical sensor platforms. In this work we present an extensive theoretical analysis of the tilted fibre Bragg grating sensor (TFBG) with a particular focus on its polarization-dependent properties. We have developed a highly efficient computer model capable of providing the full characterization of the TFBG device in less then $3$~minutes for a given state of incident light polarization. As a result, the polarization-dependent spectral response, the field distribution at the sensor surface as well as the fine structure of particular resonances have become accessible for theoretical analysis. As a part of this computer model we have developed a blazingly fast full-vector complex mode solver, capable of handling cylindrical waveguides of an arbitrary complex refractive index profile. Along with the theoretical study we have investigated optical properties of the TFBG sensor with application to polarisation-resolved sensing. We proposed a new method of the TFBG data analysis based on tracking the grating transmission spectra along its principle axes, which were extracted from the Jones matrix. In this work we also propose a new method of enhancing the TFBG sensor refractometric sensitivity limits, based on resonant coupling between the TFBG structure resonances and the local resonances of nanoparticles deposited on the sensor surface. The $3.5$-fold increase in the TFBG sensor sensitivity was observed experimentally.

==> Step_2_OverlapVJC_Polar.m <==
% Add J_k(r)

clear all
clc

%lam_B = 1.61175;       % 10 deg
lam_B = 1.5876          % 4 deg

N_B = 1.4628; 
O = 4;
t = pi/3;

load('r');
load('e');
N = length(r);

% Get core mode, only inside the core.
load('Veig_1');             % load core mode: the first mode at m=1.
vc = V(:,1);
vc = f_normV(e,r,vc);        % normolize (we included r)

% Plot
% plot(r(1:Nc),vc(1:Nc), 'b', r(1:Nc), vc(N+1:N+Nc), 'r')
% legend('E_\rho','E_\phi','location', 'NorthEast')

Nc = length(r)
Nc = round(Nc/70*4.1)      % number of the last element of the core

vc1 = vc(1:Nc);
vc2 = vc(N+1:N+Nc);

rc = r(1:Nc);
ec = e(1:Nc);

Eci = spdiags(1./ec,0,Nc,Nc);
K_B = 2*N_B*2*pi/lam_B;
gamma = K_B*sind(O);
for m = 0:10
    load(['Veig_', int2str(m)]);
    V = f_normV(e,r,V);
    V1 = V(1:Nc,:);
    V2 = V(N+1:N+Nc,:);

    dm = m-1
    y = f_weigth(t, rc, dm, gamma);
    %y = besselj(dm,rc*gamma); 
    Ri = spdiags(y./rc,0,Nc,Nc);             % note "y" inside     
    C = (vc1'*Eci*Ri*V1 + vc2'*Ri*V2);
    save(['CJ_', int2str(O), int2str(m)], 'C');
end    



==> Step_3_Collect_C.m <==
clear all
clc
clf

O = 4;      % angle

%============= collect them all =================
Cv = [];
Nv = [];

for m=0:10
    load(['CJ_', int2str(O), int2str(m)]);
    load(['Neff_', int2str(m)]);
    Cv = [Cv,C];
    Nv = [Nv, Neff.'];
end    

%============= remove week Coupling =============
b = abs(Cv) > 0.0002;
Cv = Cv(b);
Nv = Nv(b);

%============= Sort with respect to Neff ========
[v,ind] = sort(Nv,'descend');
Nv = Nv(ind);
Cv = Cv(ind);

% ============= Save ============================
save(['Call_', int2str(O)], 'Cv');
save(['Nall_', int2str(O)], 'Nv');

% ============= Plot ============================
stem(Nv, abs(Cv), 'b.')
title(['C_k for \theta = ', int2str(O)])
set(gcf, 'Color', 'w');


%axis([Neff(end),Neff(1), 0, 0.2])
%title([' m = ' int2str(m)])
%plot(x, log(Cv), 'b.')


==> Step_3_Plot_C.m <==
clear all
clc
clf

O = 4;

CM = ['r', 'b', 'g', 'm', 'k', 'c', 'r', 'b', 'g', 'm', 'k', 'c' ];     
for m=0:8
        load(['CJ_', int2str(O), int2str(m)]);
        load(['Neff_', int2str(m)]);
        stem(Neff.', abs(real(C)*3*10^(-3)), '.-', CM(m+1))
        %stem(Neff.', abs(imag(C)), '.-', CM(m+1))
        hold on
end       

legend('m=4', 'm=5','m=6','m=7','m=8','m=9', 'location', 'NorthWest')
legend('boxoff')

axis([1.22,1.47,0,5*10^(-4)])
box off

ht = title(['|C_k|,  \theta = ',int2str(O), '^o grating'])
hox = xlabel('N_{eff k}')
hoy = ylabel('')
set([ht, hox, hoy], 'FontSize', 10, 'FontName', 'Arial');

set(gca, ...
  'FontSize'    , 8         , ...
  'FontName'    , 'Arial'   , ...
  'TickDir'     , 'Out'     , ...
  'TickLength'  , [.02 .02] , ...
  'XMinorTick'  , 'on'      , ...
  'YMinorTick'  , 'on'      , ...
  'YGrid'       , 'off'      , ...
  'XGrid'       , 'off'     , ...
  'LineWidth'   , 1         );

set(gcf, 'PaperPositionMode', 'manual');
set(gcf, 'PaperUnits', 'inches');
set(gcf, 'PaperPosition', [0 0 6 3]);       % defines the aspekt ratio
print('-dpng', '-r250', 'test.png')         % saves file in cur. dir

set(gcf, 'Color', 'w');

==> Step_4_TFBG_Spectrum.m <==
% -> compute only with in the range.
% -> add tilt

clear all
clc
clf

I = 1.0i;
Nc = 14;                 % # of coupled eq to consider at each lam_j
%Nc = 5;
O = 4;

%lam_B = 1.61175;       % 10 deg
lam_B = 1.5876          % 4 deg

L = 10^4;               % [um]  Note `C L = 2`
Np = 300;                % number of points

lam = linspace(1.550, 1.590,Np);


% ==================== load effective indexes
load(['Nall_', int2str(O)]);
Nv = Nv.';
Nr = length(Nv);
load(['Call_', int2str(O)]);
C = Cv*3*10^(-3).';          % load coupling const should be 3.5 not 0.1

%2 -> 10, 3 -> 18, 2.8 -> 16      neeed 100 sec

% ============ Resonanses  ==================================
N_B = Nv(1);
lam_res = real(1/2*(1+ Nv/N_B)*lam_B);        % The Bragg Condition

% plot resonances only within the given range
b = lam_res > lam(1) & lam_res < lam(end);
lam_res = lam_res(b);
Nr = length(lam_res);

% fine mesh at resonances
lam = f_mesh(lam, lam_res);
Np = length(lam);
%vline(lam,'b:')

% ============ Detuning  ==================================
d = zeros(Nr,Np);
for j=1:Nr
    bim =  abs(2*pi*imag(Nv(j))./lam);
    di(j,:) = 2*pi*(N_B + real(Nv(j)))*(lam_res(j) - lam)./lam.^2 - I*bim;    % approximated
end

A1L = zeros(1,Np);
tic;
for j =1:Np
    j
    d = di(:,j);
    [v,ind] = sort(abs(d));
    ind_red = ind(1:Nc);     % position of Nc smallest detuning d_j
    dr = d(ind_red);         % reduced number of d
    Cr = abs(C(ind_red));         % reduced number of corresponding const
    %tic
    % Aproximated
    %A1L(j) = f_ODE(dr, Cr, L);          
    %toc
    
   % The exact 
   Nvr = Nv(ind_red); 
   lamj = lam(j); 
   A1L(j) = f_ODE2(abs(dr), N_B/lamj, Nvr./lamj, Cr, L);  % The exact     + 0.00001i
end
toc

% plot(lam,A1L,'b-'), axis([lam(1),lam(end),0,1.2])
plot(lam,10*log10(A1L),'b-'), 
axis([lam(1),lam(end),-40,0])

save(['TFBG_', int2str(O)], 'A1L');
save(['TFBGlam_', int2str(O)], 'lam');


% Plot setup

ht = title(['\theta = ', int2str(O), ' , \tau = \pi/6'])
hox = xlabel('Wavelength, \lambda (\mu m)')
hoy = ylabel('I, (dB)')
set([ht, hox, hoy], 'FontSize', 10, 'FontName', 'Arial');

set(gca, ...
  'FontSize'    , 8         , ...
  'FontName'    , 'Arial'   , ...
  'TickDir'     , 'Out'     , ...
  'TickLength'  , [.02 .02] , ...
  'XMinorTick'  , 'on'      , ...
  'YMinorTick'  , 'on'      , ...
  'YGrid'       , 'off'      , ...
  'XGrid'       , 'off'     , ...
  'LineWidth'   , 1         );



set(gcf, 'PaperPositionMode', 'manual');
set(gcf, 'PaperUnits', 'inches');
set(gcf, 'PaperPosition', [0 0 6 3]);       % defines the aspekt ratio
print('-dpng', '-r250', 'test.png')         % saves file in cur. dir

set(gcf, 'Color', 'w');

==> f_ODE2.m <==
% 6 coupled equation
function A1L = f_ODE2(d, b_B, b_k, C , L)

N = 100;                  % # of point along Oz, for solving ODE
I = 1.0i;

z=linspace(0,L,N);        % grid points at which we will compute
uo = zeros(1,15);
uo(1) = 1;                 % uo = [1; 0; 0; ...]; 

% d_z vec u(z) = vec f(z,vec u)
f = @(z,u) I/b_B*[C(1)*exp(-I*d(1)*z)*u(2) + C(2)*exp(-I*d(2)*z)*u(3) + C(3)*exp(-I*d(3)*z)*u(4)+ C(4)*exp(-I*d(4)*z)*u(5)+ C(5)*exp(-I*d(5)*z)*u(6)+ C(6)*exp(-I*d(6)*z)*u(7)+ C(7)*exp(-I*d(7)*z)*u(8)+ C(8)*exp(-I*d(8)*z)*u(9)+ C(9)*exp(-I*d(9)*z)*u(10)+ C(10)*exp(-I*d(10)*z)*u(11)+ C(11)*exp(-I*d(11)*z)*u(12)+ C(12)*exp(-I*d(12)*z)*u(13)+ C(14)*exp(-I*d(14)*z)*u(14)+ C(14)*exp(-I*d(14)*z)*u(15);
    -C(1)/b_k(1)*exp(+I*d(1)*z)*u(1);
    -C(2)/b_k(2)*exp(+I*d(2)*z)*u(1);
    -C(3)/b_k(3)*exp(+I*d(3)*z)*u(1);
    -C(4)/b_k(4)*exp(+I*d(4)*z)*u(1);
    -C(5)/b_k(5)*exp(+I*d(5)*z)*u(1);
    -C(4)/b_k(6)*exp(+I*d(6)*z)*u(1);
    -C(7)/b_k(7)*exp(+I*d(7)*z)*u(1);
    -C(8)/b_k(8)*exp(+I*d(8)*z)*u(1);
    -C(9)/b_k(9)*exp(+I*d(9)*z)*u(1);
    -C(10)/b_k(10)*exp(+I*d(10)*z)*u(1);
    -C(11)/b_k(11)*exp(+I*d(11)*z)*u(1);
    -C(12)/b_k(12)*exp(+I*d(12)*z)*u(1);
    -C(13)/b_k(13)*exp(+I*d(13)*z)*u(1);
    -C(14)/b_k(14)*exp(+I*d(14)*z)*u(1)];       


[z,U] = ode45(f,z,uo);              % RK method
nor = U(end,1);

A1L = abs(U(1,1)/nor).^2;           % A1(z=L) The energy loss of the core mode.



==> f_mesh.m <==
function lam = f_mesh(lam_sprs, lam_res)

dlam = 3e-004;
lam_fine =linspace(0,dlam,10);

lam = []
for j=1:length(lam_res)
    lam = [lam, lam_res(j)-dlam/2 + lam_fine];
end

lam = sort([lam, lam_sprs]);
